Multiple scales analysis of slow--fast quasilinear systems

This article illustrates the application of multiple scales analysis to two archetypal quasilinear systems; i.e. to systems involving fast dynamical modes, called fluctuations, that are not directly influenced by fluctuation--fluctuation nonlinearities but nevertheless are strongly coupled to a slow variable whose evolution may be fully nonlinear. In the first case, fast waves drive a slow, spatially-inhomogeneous evolution of their celerity field. Multiple scales analysis confirms that, although the energy $E$, the angular frequency $\omega$, and the modal structure of the waves evolve, the wave action $E/\omega$ is conserved in the absence of forcing and dissipation. In the second system, the fast modes undergo an instability that is saturated through a feedback on the slow variable. A new multiscale analysis is developed to treat this case. The key technical point, confirmed by the analysis, is that the fluctuation energy and mode structure evolve slowly to ensure that the slow field remains in a state of near marginal stability. These two model systems appear to be generic, being representative of many if not all quasilinear systems. In each case, numerical simulations of both the full and reduced dynamical systems are performed to highlight the accuracy and efficiency of the multiple scales approach. Python codes are provided as supplementary material.

==> anc/Files <==
ESM File 1

Title: Uns_fluc_DNS.py
Legend: Python code (DNS of the Unstable Fluctuations system)

------------------------
ESM File 2

Title: Uns_fluc_EVP_solver.py
Legend: Python code (subroutine of Uns_fluc_Reduced model.py)

------------------------
ESM File 3

Title: Uns_fluc_Reduced model.py
Legend: Python code (reduced model of the Unstable Fluctuations system)

------------------------
ESM File 4

Title: waves_DNS.py
Legend: Python code (DNS of the Modulated Waves system)

------------------------
ESM File 5

Title: waves_EVP_solver.py
Legend: Python code (subroutine of waves_Reduced model.pyq)

------------------------
ESM File 6

Title: waves_Reduced model.py
Legend: Python code (reduced model of the Modulated Waves system)

------------------------


==> anc/Uns_fluc_DNS.py <==
"""
From G. Michel & G. P. Chini, "Multiple scales analysis of slow--fast quasilinear systems".

Direct numerical simulation of unstable fluctuations coupled to their driving field

Method : Explicitly simulate the full (instanteous) dynamics
Output : Plot a space-time diagram of the fields \Theta (driving field) and \eta (fluctuations)
	 Output a file with the time series of the various energies

For additional information, see http://dedalus-project.org/
"""

import numpy as np
import matplotlib.pyplot as plt
from dedalus import public as de
from dedalus.extras.plot_tools import quad_mesh, pad_limits
import logging
logger = logging.getLogger(__name__)
import time

# Inputs: dissipation coefficient Nu, epsilon, length of the domain, number of grid points, simulation time and timestep
Nu = 1.
Epsilon=0.1
L = 2*np.pi
N_grid=32
T_end=20.
dt = 5e-3

# The problem is solved with periodic boundary conditions
x_basis = de.Fourier('x', N_grid, interval=(0, L))
domain = de.Domain([x_basis], np.float64)
x = domain.grid(0)

# Governing equations
problem = de.IVP(domain, variables=['T', 'eta', 'eta_x', 'eta_xx','P'])
problem.parameters['Nu'] = Nu
problem.parameters['Epsilon'] = Epsilon
problem.add_equation("P  =  1+0.5*cos(t)*cos(x)+0.5*sin(0.6*t)*cos(2*x)")
problem.add_equation("dt(T)  + Nu*T  = P - eta**2")
problem.add_equation("dt(eta) - Epsilon**(-1)*eta_xx  = Epsilon**(-1)*T*eta-eta**3")
problem.add_equation("eta_x - dx(eta) = 0")
problem.add_equation("eta_xx - dx(eta_x) = 0")

# Solver, created from the set of equations (above). The simulation runs to T_end
solver = problem.build_solver(de.timesteppers.RK222)
solver.stop_sim_time = T_end
solver.stop_wall_time = np.inf
solver.stop_iteration = np.inf
start_time = time.time() 

# Initial conditions
T = solver.state['T']
T['g']=-1.

eta = solver.state['eta']
eta['g']=1*np.cos(x)

solver.state['eta_x']['g']=-1*np.sin(x)
solver.state['eta_xx']['g']=-1*np.cos(x)

P = solver.state['P']
P['g']=1+0.5*np.cos(x)

# Analysis: the results will be stored in a .h5 file in the directory "results"
snapshots = solver.evaluator.add_file_handler('results', sim_dt=T_end/1000, max_writes=1000)
snapshots.add_task("integ(0.5*T**2, 'x')", name='E_T')			# E_\Theta in the notes
snapshots.add_task("integ(0.5*eta**2, 'x')", name='E_eta_over_eps')	# Energy of the fluctuations

# List used for the final plot
T_list = [np.copy(T['g'])]
eta_list = [np.copy(eta['g'])]
t_list = [solver.sim_time]

# Main loop
while solver.ok:

    solver.step(dt)

    if solver.iteration % np.floor(T_end/(200*dt)) == 0:
        T_list.append(np.copy(T['g']))
        eta_list.append(np.copy(eta['g']))
        t_list.append(solver.sim_time)

    if solver.iteration % 1000 == 0:
        logger.info('Iteration: %i, Time: %e, dt: %e' %(solver.iteration, solver.sim_time, dt))

end_time = time.time()
logger.info('Run time: %.2f sec' %(end_time-start_time))

# Plot showing space-time diagrams
T_array = np.array(T_list)
t_array = np.array(t_list)
eta_array = np.array(eta_list)
eta_array [eta_array>1.7] =1.7  # Cap the value of eta in the plots to 1.7
xmesh, ymesh = quad_mesh(x=x, y=t_array)

plt.figure()
plt.pcolormesh(xmesh, ymesh, T_array, cmap='RdBu_r')
plt.axis(pad_limits(xmesh, ymesh))
plt.colorbar()
plt.xlabel('x')
plt.ylabel('t')
plt.title('Driving field T, space-time diagram, Epsilon=%.2f' %(Epsilon))
plt.savefig('T_Eps%.2f.png' %Epsilon)

plt.figure()
plt.pcolormesh(xmesh, ymesh, eta_array, cmap='RdBu_r')
plt.axis(pad_limits(xmesh, ymesh))
plt.colorbar()
plt.xlabel('x')
plt.ylabel('t')
plt.title('Fluctuation field eta, space-time diagram, Epsilon=%.2f' %(Epsilon))
plt.savefig('eta_Eps%.2f.png' %Epsilon)



==> anc/Uns_fluc_EVP_solver.py <==
"""
Subroutine for the main file Reduced model.py

Eigenvalue solver : solves the inhomogeneous 1D EVP (sigma-T) eta +d_xx eta = 0 with periodic BC
		    returns both the growth rate and the eigenvector

Inputs : celerity field, length of the domain, number of grid points
Output : angular frequency, eigenvector (there is no need of nomalizing it)

"""

import dedalus.public as de
import numpy as np
import logging
logger = logging.getLogger(__name__)

def EVP_solver(T_input,N_grid,L):

	# Defintion of the base and domain. Complex numbers must be used to return the eigenvectors
	x_basis = de.Chebyshev('x', N_grid, interval=(0,L))
	domain = de.Domain([x_basis], np.complex128)
	x = domain.grid(0)

	# Definition of the inhomogeneous celerity c
	T=domain.new_field()
	T['g']=T_input

	# EVP, the eigenvalue being the reaal growth rate sigma
	problem = de.EVP(domain, variables=['eta', 'eta_x'],eigenvalue='sigma')
	problem.parameters['T']=T
	problem.add_equation("-sigma*eta +dx(eta_x)+T*eta=0")
	problem.add_equation("eta_x - dx(eta) = 0")
	problem.add_bc("left(eta)-right(eta) = 0")
	problem.add_bc("left(eta_x)-right(eta_x) = 0")

	solver = problem.build_solver()
	# The full EVP is not solved, but only a sparse one (we only need the mode of highest growth rate)
	solver.solve_sparse(solver.pencils[0],N=1,target=0.)

	# Sort eigenmodes by eigenvalue, then pick the right one
	order = np.argsort(-solver.eigenvalues)
	solver.eigenvalues = solver.eigenvalues[order]
	solver.eigenvectors = solver.eigenvectors[:, order]

	solver.set_state(0)
	EV = solver.eigenvalues[0]

	return (EV,np.real(solver.state['eta']['g']))


==> anc/Uns_fluc_Reduced_model.py <==
"""
From G. Michel & G. P. Chini, "Multiple scales analysis of slow--fast quasilinear systems".

Reduced model of unstable fluctuations coupled to their driving field T

Method : Explicitly simulate the reduced dynamics of T on the slow time scale
	 Solve an eigenvalue problem to obtain the fluctuations
	 Fix the amplitude of the fluctuations by enforcing d_t sigma=0, when sigma=0, and A=0 otherwise

Output : Plot a space-time diagram of both fields
	 Output a file with the time series of the various energies

For additional information, see http://dedalus-project.org/
"""

import numpy as np
import matplotlib.pyplot as plt
from dedalus import public as de
from dedalus.extras.plot_tools import quad_mesh, pad_limits
from Uns_fluc_EVP_solver import EVP_solver
import time
import logging
logger = logging.getLogger(__name__)

# Inputs: dissipation coefficient Nu, length of the domain, number of grid points, simulation time and timestep
Nu = 1.
L = 2*np.pi
N_grid=32
T_end=20.
dt = 1e-2

# The problem is solved on a Chebyshev grid, a requirement of the eigenvalue solver
x_basis = de.Chebyshev('x', N_grid, interval=(0, L))
domain = de.Domain([x_basis], np.float64)
x = domain.grid(0)

# Definition of certain intermediate variables
eta=domain.new_field()	# Fluctuations (\eta in the notes)
sigma_rec=domain.new_field()	# Growth rate (for the record)
sigma_rec.meta['x']['constant']=True		

# Governing equations
problem = de.IVP(domain, variables=['T','P'])
problem.parameters['Nu'] = Nu
problem.parameters['eta'] = eta
problem.parameters['sigma'] = sigma_rec
problem.add_equation("P  = 1+0.5*cos(t)*cos(x)+0.5*sin(0.6*t)*cos(2*x)")
problem.add_equation("dt(T)  + Nu*T  = P - eta**2")

# Solver, created from the set of equations (above). The simulation runs to T_end
solver = problem.build_solver(de.timesteppers.RK222)
solver.stop_sim_time = T_end
solver.stop_wall_time = np.inf
solver.stop_iteration = np.inf
start_time = time.time() 

# Initial conditions
T = solver.state['T']
T['g']=-1.

P = solver.state['P']
P['g']=1+0.5*np.cos(x)

# Analysis: the results will be stored in a .h5 file in the directory "results"
snapshots = solver.evaluator.add_file_handler('results', sim_dt=10*dt, max_writes=1000)
snapshots.add_task("integ(0.5*T**2, 'x')", name='E_T')		# Energy E_\Theta in the text
snapshots.add_task("integ(0.5*eta**2, 'x')", name='E_eta_over_Epsilon') # Normalized energy of the fluctuations
snapshots.add_task("sigma", name='sigma')

# List used for the final plot
T_list = [np.copy(T['g'])]
eta_list = [np.copy(eta['g'])]
t_list = [solver.sim_time]

# Main loop
while solver.ok:

    # Computation of the growth rate and eigenvector with an EV solver
    (sigma,eta['g'])=EVP_solver (T['g'],N_grid,L)
    sigma_rec['g']=np.real(sigma)

    # Update of the force acting on T caused by the fluctuations
    if sigma > 0:
       A2 =x_basis.Integrate(eta**2*(P-Nu*T)).evaluate()['g'][0] / x_basis.Integrate(eta**4).evaluate()['g'][0]
       eta['g']=np.sqrt(A2)*np.abs(eta['g'])
    else :
       eta['g']=0.

    solver.step(dt)

    if solver.iteration % 10 == 0:
      T_list.append(np.copy(T['g']))
      eta_list.append(np.copy(eta['g']))
      t_list.append(solver.sim_time)


end_time = time.time()
logger.info('Run time: %.2f sec' %(end_time-start_time))

# Plot showing space-time diagrams
T_array = np.array(T_list)
t_array = np.array(t_list)
eta_array = np.array(eta_list)
xmesh, ymesh = quad_mesh(x=x, y=t_array)

plt.figure()
plt.pcolormesh(xmesh, ymesh, T_array, cmap='RdBu_r')
plt.axis(pad_limits(xmesh, ymesh))
plt.colorbar()
plt.xlabel('x')
plt.ylabel('t')
plt.title('Driving field T, space-time diagram')
plt.savefig('T.png')

plt.figure()
plt.pcolormesh(xmesh, ymesh, eta_array, cmap='RdBu_r')
plt.axis(pad_limits(xmesh, ymesh))
plt.colorbar()
plt.xlabel('x')
plt.ylabel('T')
plt.title('Fluctuation field eta, space-time diagram')
plt.savefig('eta.png')



==> anc/waves_DNS.py <==
"""
From G. Michel & G. P. Chini, "Multiple scales analysis of slow--fast quasilinear systems".

Direct numerical simulation of a wave undergoing a slow modulation of the celerity

Method : Explicitly simulate the full (instantaneous) dynamics
Output : Plot a space-time diagram of the celerity
	 Output a file with the time series of the various energies

For additional information, see http://dedalus-project.org/
"""

import numpy as np
import matplotlib.pyplot as plt
from dedalus import public as de
from dedalus.extras.plot_tools import quad_mesh, pad_limits
import logging
logger = logging.getLogger(__name__)
import time

# Inputs : epsilon, length of the domain, number of grid points, simulation time and Courant number
Epsilon=0.1
L = 2*np.pi
N_grid=32
T_end=10.
Co=0.5 			 # Courant number, Co = c DT/DX, where c is the celerity, DT is the timestep and DX the grid spacing
dt = L*Co*Epsilon/N_grid # from the definition of Co, with c = 1/epsilon

# The problem is solved with periodic boundary conditions
x_basis = de.Fourier('x', N_grid, interval=(0, L))
domain = de.Domain([x_basis], np.float64)
x = domain.grid(0)

# Governing equations
problem = de.IVP(domain, variables=['f', 'ft', 'fx','c','ct','cxt'])
problem.parameters['Epsilon'] = Epsilon
problem.add_equation("dt(ft)  = dx(c**2*Epsilon**(-2)*fx)")
problem.add_equation("dt(ct)- dx(cxt)+c =1 -c*fx**2")
problem.add_equation("ft - dt(f) = 0")
problem.add_equation("fx - dx(f) = 0")
problem.add_equation("ct - dt(c) = 0")
problem.add_equation("cxt - dx(ct) = 0")

# Solver, created from the set of equations (above). The simulation runs to T_end
solver = problem.build_solver(de.timesteppers.RK222)
solver.stop_sim_time = T_end
solver.stop_wall_time = np.inf
solver.stop_iteration = np.inf
start_time = time.time() 

# Initial conditions
f = solver.state['f']
f['g'] = 2.*np.cos(x)*np.sqrt(1/L)

fx = solver.state['fx']
f.differentiate(0, out=fx)

c = solver.state['c']
c['g'] = 1.

# Analysis: the results will be stored in a .h5 file in the directory "results"
snapshots = solver.evaluator.add_file_handler('results', sim_dt=T_end/200, max_writes=1000)
snapshots.add_task("integ(0.5*ft**2*Epsilon**2+0.5*c**2*fx**2, 'x')", name='E_w')	# Energy of the waves
snapshots.add_task("integ(0.5*ct**2+0.5*(c-1)**2, 'x')", name='E_c')			# Energy of the celerity field

# List used for the final plot
t_list = [solver.sim_time]
c_list = [np.copy(c['g'])]


# Main loop
while solver.ok:
    solver.step(dt)
    if solver.iteration % 2000 == 0:
        logger.info('Iteration: %i, Time: %e, dt: %e' %(solver.iteration, solver.sim_time, dt))
    if solver.iteration % np.floor(T_end/(200*dt)) == 0:
        t_list.append(solver.sim_time)
        c_list.append(np.copy(c['g']))

end_time = time.time()
logger.info('Run time: %.2f sec' %(end_time-start_time))

# Plot showing space-time diagram
c_array = np.array(c_list)
t_array = np.array(t_list)
xmesh, ymesh = quad_mesh(x=x, y=t_array)
plt.figure()
plt.pcolormesh(xmesh, ymesh, c_array, cmap='RdBu_r')
plt.axis(pad_limits(xmesh, ymesh))
plt.colorbar()
plt.xlabel('x')
plt.ylabel('t')
plt.title('Celerity space-time diagram, Epsilon=%.2f' %Epsilon)
plt.savefig('c_Eps%.2f.png' %Epsilon)


==> anc/waves_EVP_solver.py <==
"""
Subroutine for the main file Reduced model.py

Eigenvalue solver : solve the EVP associated to the inhomogeneous 1D wave equation w^2 f + dx (c^2 dx f) = 0 with periodic BC
                    return the angular frequency and the normalized eigenvector of the first periodic mode

Inputs : celerity field, length of the domain L, number of grid points
Outputs : angular frequency, x derivative of the normalized eigenvector

"""

import dedalus.public as de
import numpy as np

import logging
logger = logging.getLogger(__name__)

def EVP_solver(c_input,L,N_grid):

	# Defintion of the base and domain. Complex numbers must be used to return the eigenvectors
	x_basis = de.Chebyshev('x', N_grid, interval=(0,L))
	domain = de.Domain([x_basis], np.complex128)
	x = domain.grid(0)

	# Definition of the inhomogeneous celerity c
	c=domain.new_field()
	c['g']=c_input

	# EVP, the eigenvalue being the squared angular frequency w2
	problem = de.EVP(domain, variables=['f', 'f_x'],eigenvalue='w2')
	problem.parameters['c']=c
	problem.add_equation("w2*f + dx(c**2*f_x) = 0")
	problem.add_equation("f_x - dx(f) = 0")

	problem.add_bc("left(f_x) = 0")
	problem.add_bc("right(f_x) = 0")

	solver = problem.build_solver()
	solver.solve_dense(solver.pencils[0])

	# Sort eigenmodes by eigenvalue, then pick the right one and print the eigenvalue
	order = np.argsort(solver.eigenvalues)
	solver.eigenvalues = solver.eigenvalues[order]
	solver.eigenvectors = solver.eigenvectors[:, order]

	solver.set_state(2)
	EV = np.sqrt(solver.eigenvalues[2])
	logger.info('Eigenvalue: %.4f',(EV))
	
	# Normalization of f and f_x
	f=solver.state['f']
	fx=solver.state['f_x']

	A2 = x_basis.Integrate(f**2).evaluate()['g'][0] 
	f['g']=f['g']/np.sqrt(A2)
	fx['g']=fx['g']/np.sqrt(A2)

	return (np.real(EV), np.real(fx['g']))



==> anc/waves_Reduced_model.py <==
"""
From G. Michel & G. P. Chini, "Multiple scales analysis of slow--fast quasilinear systems".

Reduced model of a wave undergoing a slow modulation of the celerity

Method : Explicitly simulate the reduced dynamics of the celerity c on the slow time scale
	 Solve an eigenvalue problem to obtain the waves

Output : Plot a space-time diagram of the celerity
	 Output a file with the time series of the various energies

For additional information, see http://dedalus-project.org/
"""

import numpy as np
from dedalus import public as de
from waves_EVP_solver import EVP_solver
from dedalus import public as de
from dedalus.extras.plot_tools import quad_mesh, pad_limits
import matplotlib.pyplot as plt
import time

import logging
logger = logging.getLogger(__name__)

# Inputs : length of the domain, number of grid points, simulation time, timestep
L = 2*np.pi
N_grid=32
T_end=10.
dt = 0.1

# The problem is solved on a Chebyshev grid, a requirement of the eigenvalue solver
x_basis = de.Chebyshev('x', N_grid, interval=(0, L))
domain = de.Domain([x_basis], np.float64)
x = domain.grid(0)

# Definition of various fields
F=domain.new_field()	# forcing term, updated at each timestep
E_w=domain.new_field()	# wave energy (a scalar)
E_w.meta['x']['constant']=True		
eta_x=domain.new_field()# x derivative of the normalized eigenvector

# Governing equations
problem = de.IVP(domain, variables=['c','ct','cxt'])
problem.parameters['RS_div'] = F
problem.parameters['E_w'] = E_w
problem.add_equation("dt(ct)- dx(cxt)+c =1 +RS_div")
problem.add_equation("ct - dt(c) = 0")
problem.add_equation("cxt - dx(ct) = 0")
problem.add_bc("left(cxt) = 0")
problem.add_bc("right(cxt) = 0")

# Solver, created from the set of equations (above). The simulation runs to T_end
solver = problem.build_solver(de.timesteppers.RK222)
solver.stop_sim_time = T_end
solver.stop_wall_time = np.inf
solver.stop_iteration = np.inf
start_time = time.time() 

# Initial conditions for the celerity
c = solver.state['c']
c['g'] = 1.

# Initial conditions for the waves: energy and angular frequency
E_0 =1.0	
(w_0,eta_x['g'])=EVP_solver(c['g'],L,N_grid)	

# Analysis: the results will be stored in a .h5 file in the directory "results"
snapshots = solver.evaluator.add_file_handler('results', sim_dt=dt, max_writes=300)
snapshots.add_task("E_w", name='E_w')	# Energy of the waves
snapshots.add_task("integ(0.5*ct**2+0.5*(c-1)**2, 'x')", name='E_c')	# Energy of the celerity field

# List used for the final plot
t_list = [solver.sim_time]
c_list = [np.copy(c['g'])]

# Main loop
while solver.ok:

    # Computation of the angular frequency and eigenvector with an EV solver
    (w,eta_x['g'])=EVP_solver(c['g'],L,N_grid)	
    
    # Computation of the energy from the conservation of wave action, then update of the force F
    E_w['g']=E_0*w/w_0	
    F['g'] = -c['g']*eta_x['g']**2*(E_0/(w*w_0))

    solver.step(dt)

    t_list.append(solver.sim_time)
    c_list.append(np.copy(c['g']))


end_time = time.time()
logger.info('Run time: %.2f sec' %(end_time-start_time))

# Plot shwoing space-time diagram
c_array = np.array(c_list)
t_array = np.array(t_list)
xmesh, ymesh = quad_mesh(x=x, y=t_array)
plt.figure()
plt.pcolormesh(xmesh, ymesh, c_array, cmap='RdBu_r')
plt.axis(pad_limits(xmesh, ymesh))
plt.colorbar()
plt.xlabel('x')
plt.ylabel('t')
plt.savefig('c.png')


